A Power-Diagram Upper Bound for Twenty-Six Variable-Radius Disks in a Square

Let $S_{26}$ denote the supremum of the sum of the radii of 26 pairwise interior-disjoint closed disks of positive radius contained in the unit square. We prove $2.635983084917607783\ldots \le S_{26}\le \sqrt{\frac{2577}{2500}+\frac{11}{\sqrt3}}=2.716919756099889566\ldots$. The lower bound is accompanied by an exact rational feasibility certificate. For the upper bound, we assign the disks their clipped power cells, convert cell area into a reciprocal exterior-angle cost, and combine this local inequality with Euler side counts. The extremal case for the resulting relaxation has four boundary transitions and a four-cell boundary cycle; its continuous angle allocation is reduced to a concave one-variable problem. All finite numerical inequalities are rigorously enclosed by a reproducible certificate. The argument does not determine $S_{26}$ exactly, but gives a nontrivial global upper bound for a benchmark whose best-known packing is asymmetric.

==> ancillary/certify_upper_bound.py <==
#!/usr/bin/env python3
"""Dependency-free certificate for the 26-circle global upper bound.

This program certifies the finite, numerical, and discrete parts of
``paper/sections/proof.tex``. It uses exact rational interval arithmetic
throughout:

* pi is enclosed with Machin's formula and alternating arctangent series;
* sin and cos are enclosed with alternating Taylor series on [0, pi/2];
* square roots are enclosed by integer square-root arithmetic;
* every decision compares exact Fraction endpoints, never printed decimals;
* every check raises explicitly, so ``python -O`` cannot disable it.

The geometric lemmas (power cells, polygon area, Euler count, and boundary
topology) remain analytic lemmas in the manuscript. This file closes every
finite side/mark case and every numerical branch comparison used there.
"""

from __future__ import annotations

from dataclasses import dataclass
from fractions import Fraction
import hashlib
from functools import lru_cache
from math import isqrt
from pathlib import Path
import sys


N_CELLS = 26
MIN_M = 3
# One clipped power cell is cut out by 25 pairwise power halfplanes and the
# four square halfplanes.  After collinear sides are merged it has <=29 sides.
MAX_M = (N_CELLS - 1) + 4
DECIMAL_DIGITS = 50
TAYLOR_TERMS = 36


class CertificateError(RuntimeError):
    pass


def F(value: int | str | Fraction) -> Fraction:
    if isinstance(value, Fraction):
        return value
    return Fraction(value)


@dataclass(frozen=True)
class QI:
    """Closed interval with exact rational endpoints."""

    lo: Fraction
    hi: Fraction

    def __post_init__(self) -> None:
        if self.lo > self.hi:
            raise ValueError(f"reversed interval: {self.lo}, {self.hi}")

    @staticmethod
    def point(value: int | str | Fraction) -> "QI":
        q = F(value)
        return QI(q, q)

    @staticmethod
    def coerce(value: "QI | int | str | Fraction") -> "QI":
        return value if isinstance(value, QI) else QI.point(value)

    def __add__(self, other):
        other = QI.coerce(other)
        return QI(self.lo + other.lo, self.hi + other.hi)

    __radd__ = __add__

    def __neg__(self):
        return QI(-self.hi, -self.lo)

    def __sub__(self, other):
        return self + (-QI.coerce(other))

    def __rsub__(self, other):
        return QI.coerce(other) - self

    def __mul__(self, other):
        other = QI.coerce(other)
        products = (
            self.lo * other.lo,
            self.lo * other.hi,
            self.hi * other.lo,
            self.hi * other.hi,
        )
        return QI(min(products), max(products))

    __rmul__ = __mul__

    def reciprocal(self):
        if self.lo <= 0 <= self.hi:
            raise ZeroDivisionError(f"interval contains zero: {self}")
        return QI(1 / self.hi, 1 / self.lo)

    def __truediv__(self, other):
        return self * QI.coerce(other).reciprocal()

    def __rtruediv__(self, other):
        return QI.coerce(other) / self

    def __pow__(self, exponent: int):
        if exponent < 0:
            return (self ** (-exponent)).reciprocal()
        if exponent == 0:
            return QI.point(1)
        result = QI.point(1)
        base = self
        power = exponent
        while power:
            if power & 1:
                result = result * base
            base = base * base
            power >>= 1
        return result

    def __abs__(self):
        if self.lo >= 0:
            return self
        if self.hi <= 0:
            return -self
        return QI(F(0), max(-self.lo, self.hi))

    # Setwise comparisons: True means the relation holds for every pair of
    # points from the two intervals.  These are the only decision primitives.
    def definitely_gt(self, other) -> bool:
        return self.lo > QI.coerce(other).hi

    def definitely_lt(self, other) -> bool:
        return self.hi < QI.coerce(other).lo

    def definitely_ge(self, other) -> bool:
        return self.lo >= QI.coerce(other).hi

    def contains_zero(self) -> bool:
        return self.lo <= 0 <= self.hi


def floor_fraction(x: Fraction) -> int:
    return x.numerator // x.denominator


def ceil_fraction(x: Fraction) -> int:
    return -floor_fraction(-x)


def round_out(value: QI, digits: int = DECIMAL_DIGITS) -> QI:
    """Replace endpoints by outward decimal-grid rationals."""
    scale = 10**digits
    lo = Fraction(floor_fraction(value.lo * scale), scale)
    hi = Fraction(ceil_fraction(value.hi * scale), scale)
    return QI(lo, hi)


def decimal_floor(x: Fraction, digits: int) -> str:
    scale = 10**digits
    n = floor_fraction(x * scale)
    sign = "-" if n < 0 else ""
    n = abs(n)
    whole, frac = divmod(n, scale)
    return f"{sign}{whole}.{frac:0{digits}d}"


def decimal_ceil(x: Fraction, digits: int) -> str:
    scale = 10**digits
    n = ceil_fraction(x * scale)
    sign = "-" if n < 0 else ""
    n = abs(n)
    whole, frac = divmod(n, scale)
    return f"{sign}{whole}.{frac:0{digits}d}"


def display(value: QI, digits: int = 28) -> str:
    return f"[{decimal_floor(value.lo, digits)}, {decimal_ceil(value.hi, digits)}]"


def alternating_arctan(x: Fraction, terms: int) -> QI:
    """Enclose atan(x), 0<x<1, by consecutive alternating partial sums."""
    if not (0 < x < 1):
        raise ValueError("arctan series requires 0<x<1")
    total = Fraction(0)
    x2 = x * x
    power = x
    sign = 1
    for n in range(terms):
        total += sign * power / (2 * n + 1)
        power *= x2
        sign = -sign
    next_sum = total + sign * power / (2 * terms + 1)
    return QI(min(total, next_sum), max(total, next_sum))


# Machin: pi = 16 atan(1/5) - 4 atan(1/239).  The term counts give far
# more precision than the 50-decimal outward grid retained below.
PI = round_out(
    16 * alternating_arctan(Fraction(1, 5), 48)
    - 4 * alternating_arctan(Fraction(1, 239), 16)
)


def alternating_sin_point(x: Fraction, terms: int = TAYLOR_TERMS) -> QI:
    """Enclose sin(x) at rational 0<=x<=pi/2."""
    if x < 0 or x > PI.hi / 2:
        raise ValueError("sin point outside certified first quadrant")
    total = Fraction(0)
    term = x
    for n in range(terms):
        total += term
        term *= -x * x / ((2 * n + 2) * (2 * n + 3))
    next_sum = total + term
    return QI(min(total, next_sum), max(total, next_sum))


def alternating_cos_point(x: Fraction, terms: int = TAYLOR_TERMS) -> QI:
    """Enclose cos(x) at rational 0<=x<=pi/2."""
    if x < 0 or x > PI.hi / 2:
        raise ValueError("cos point outside certified first quadrant")
    total = Fraction(0)
    term = Fraction(1)
    for n in range(terms):
        total += term
        term *= -x * x / ((2 * n + 1) * (2 * n + 2))
    next_sum = total + term
    return QI(min(total, next_sum), max(total, next_sum))


@lru_cache(maxsize=None)
def sin_interval(x: QI) -> QI:
    if x.lo < 0 or x.hi > PI.lo / 2:
        raise ValueError("sin interval outside monotone first quadrant")
    left = alternating_sin_point(x.lo)
    right = alternating_sin_point(x.hi)
    return round_out(QI(left.lo, right.hi))


@lru_cache(maxsize=None)
def cos_interval(x: QI) -> QI:
    if x.lo < 0 or x.hi > PI.lo / 2:
        raise ValueError("cos interval outside monotone first quadrant")
    left = alternating_cos_point(x.lo)
    right = alternating_cos_point(x.hi)
    return round_out(QI(right.lo, left.hi))


@lru_cache(maxsize=None)
def tan_interval(x: QI) -> QI:
    result = sin_interval(x) / cos_interval(x)
    if result.lo <= 0:
        raise CertificateError("tangent enclosure lost positivity")
    return round_out(result)


def sqrt_fraction(value: Fraction, digits: int = DECIMAL_DIGITS) -> QI:
    if value < 0:
        raise ValueError("negative square-root argument")
    scale = 10**digits
    scaled_numerator = value.numerator * scale * scale
    quotient = scaled_numerator // value.denominator
    root = isqrt(quotient)
    lo = Fraction(root, scale)
    exact = root * root * value.denominator == scaled_numerator
    hi = lo if exact else Fraction(root + 1, scale)
    return QI(lo, hi)


def sqrt_interval(value: QI, digits: int = DECIMAL_DIGITS) -> QI:
    if value.lo < 0:
        raise ValueError("negative interval square-root argument")
    left = sqrt_fraction(value.lo, digits)
    right = sqrt_fraction(value.hi, digits)
    return QI(left.lo, right.hi)


SQRT3 = sqrt_fraction(Fraction(3), DECIMAL_DIGITS)


CHECK_COUNT = 0
EXPECTED_CHECKS = 618


def check(condition: bool, label: str, detail: QI | None = None) -> None:
    global CHECK_COUNT
    CHECK_COUNT += 1
    if condition is not True:
        suffix = "" if detail is None else f"; interval={display(detail)}"
        raise CertificateError(label + suffix)


def require_gt(left, right, label: str) -> None:
    difference = QI.coerce(left) - QI.coerce(right)
    check(difference.definitely_gt(0), label, difference)


def require_lt(left, right, label: str) -> None:
    difference = QI.coerce(left) - QI.coerce(right)
    check(difference.definitely_lt(0), label, difference)


def require_ge(left, right, label: str) -> None:
    difference = QI.coerce(left) - QI.coerce(right)
    check(difference.definitely_ge(0), label, difference)


def require_identity(value, label: str) -> None:
    value = QI.coerce(value)
    check(value.contains_zero(), label, value)


def q0(m: int) -> QI:
    return 1 / (m * tan_interval(PI / m))


def q_marked(m: int, k: int) -> QI:
    if not (MIN_M <= m <= MAX_M):
        raise CertificateError(f"side count outside finite domain: m={m}")
    if not (0 <= k <= min(4, m)):
        raise CertificateError(f"invalid marked type ({m},{k})")
    if k == 4 and m != 4:
        raise CertificateError("four marked angles force m=4")
    if m <= 4 or k == 0:
        return q0(m)
    angle = (4 - k) * PI / (4 * (m - k))
    return 1 / (k + (m - k) * tan_interval(angle))


G = {m: q0(m) for m in range(MIN_M, MAX_M + 1)}
G5 = G[5]
G6 = G[6]
G7 = G[7]

A = 6 * G5 - 5 * G6
B = G6 - G5
C = (QI.point(Fraction(1, 4)) - 2 * G5 + G6) / 4

H1 = 1 / (1 + 4 * tan_interval(3 * PI / 16))
H2 = 2 - SQRT3
C5 = H2 - H1
B5 = G6 - 2 * H1 + H2
A5 = G6 - 6 * B5


def certify_arithmetic_primitives() -> None:
    check(MAX_M == 29, "power-cell facet bound must be 29")
    require_gt(PI, QI.point("3.141592653589793238462643383279"), "pi lower sanity")
    require_lt(PI, QI.point("3.141592653589793238462643383280"), "pi upper sanity")
    require_gt(SQRT3, QI.point("1.732050807568877293527446341505"), "sqrt3 lower sanity")
    require_lt(SQRT3, QI.point("1.732050807568877293527446341506"), "sqrt3 upper sanity")

    # Series preconditions used by the first-quadrant monotonic enclosures.
    require_gt(PI, 0, "pi positivity")
    require_lt(PI / 3, PI / 2, "all regular tangent angles below pi/2")


def certify_regular_sequence() -> None:
    """All finite regular-cell cases and the balancing property."""
    for m in range(MIN_M, MAX_M + 1):
        require_gt(G[m], 0, f"g_{m} positivity")

    increments = {}
    for m in range(MIN_M, MAX_M):
        increments[m] = G[m + 1] - G[m]
        require_gt(increments[m], 0, f"g increase {m}->{m+1}")

    for m in range(MIN_M, MAX_M - 1):
        require_gt(
            increments[m],
            increments[m + 1],
            f"discrete concavity at {m},{m+1},{m+2}",
        )

    # Regular affine majorant used by the multi-corner branch.
    for m in range(MIN_M, MAX_M + 1):
        slack = A + B * m - G[m]
        if m in (5, 6):
            require_identity(slack, f"regular-plane identity m={m}")
        else:
            require_gt(slack, 0, f"regular-plane slack m={m}")

    require_gt(B, 0, "B positive for upper side budgets")

    require_gt(G7 - G6, QI.point("0.00797077920"), "g7-g6 printed lower endpoint")
    require_lt(G7 - G6, QI.point("0.00797077921"), "g7-g6 printed upper endpoint")
    require_gt(G6 - G5, QI.point("0.01339875050"), "g6-g5 printed lower endpoint")
    require_lt(G6 - G5, QI.point("0.01339875051"), "g6-g5 printed upper endpoint")


def certify_marked_plane() -> None:
    """All q_k(m)<=A+Bm+Ck cases, 3<=m<=29."""
    exact = {(5, 0), (6, 0), (4, 4)}
    printed_slack_floor = QI.point("0.000028804896149")
    for m in range(MIN_M, MAX_M + 1):
        for k in range(0, min(4, m) + 1):
            if k == 4 and m != 4:
                continue
            slack = A + B * m + C * k - q_marked(m, k)
            if (m, k) in exact:
                require_identity(slack, f"marked-plane identity ({m},{k})")
            else:
                require_gt(
                    slack,
                    printed_slack_floor,
                    f"marked-plane printed slack ({m},{k})",
                )
    require_lt(C, 0, "C negativity")
    require_lt(C - B, 0, "T>=6 slope C-B negativity")


def certify_five_transition_plane() -> tuple[QI, QI]:
    """All T=5 plane types and both deficit alternatives."""
    tight = {(6, 0), (5, 1), (5, 2)}
    slacks = {}
    for m in range(MIN_M, MAX_M + 1):
        for k in range(0, min(3, m) + 1):
            slack = A5 + B5 * m + C5 * k - q_marked(m, k)
            slacks[(m, k)] = slack
            if (m, k) in tight:
                require_identity(slack, f"T=5 plane identity ({m},{k})")
            else:
                require_gt(slack, 0, f"T=5 plane slack ({m},{k})")

    require_gt(B5, 0, "B5 positive for M<=149 substitution")
    require_lt(C5, 0, "C5 negativity")

    marked_gap = slacks[(4, 3)]
    require_gt(
        marked_gap,
        QI.point("0.00155222863598066"),
        "marked gap printed lower bound",
    )
    for (m, k), slack in slacks.items():
        if k == 0 or (m, k) in {(5, 1), (5, 2)}:
            continue
        difference = slack - marked_gap
        if (m, k) == (4, 3):
            require_identity(difference, "marked-gap identity (4,3)")
        else:
            require_gt(difference, 0, f"marked-gap minimality ({m},{k})")

    unmarked_gap = slacks[(5, 0)]
    require_gt(
        unmarked_gap,
        QI.point("0.00133076507398426"),
        "unmarked gap printed lower bound",
    )
    for m in range(MIN_M, MAX_M + 1):
        difference = slacks[(m, 0)] - unmarked_gap * (6 - m)
        if m in (5, 6):
            require_identity(difference, f"unmarked-gap identity m={m}")
        else:
            require_gt(difference, 0, f"unmarked-gap inequality m={m}")
    require_gt(2 * unmarked_gap, marked_gap, "2*unmarked gap beats marked gap")

    # Literal guards for the four outward enclosures printed in the proof.
    printed_gap_difference = 2 * unmarked_gap - marked_gap
    for value, lower, upper, label in (
        (
            marked_gap,
            "0.0015522286359806639",
            "0.0015522286359806640",
            "printed marked-gap enclosure",
        ),
        (
            unmarked_gap,
            "0.0013307650739842652",
            "0.0013307650739842654",
            "printed unmarked-gap enclosure",
        ),
        (
            printed_gap_difference,
            "0.0011093015119878664",
            "0.0011093015119878670",
            "printed gap-difference enclosure",
        ),
        (
            B5,
            "0.01206798542659390",
            "0.01206798542659392",
            "printed B5 enclosure",
        ),
    ):
        require_gt(value, QI.point(lower), f"{label} lower endpoint")
        require_lt(value, QI.point(upper), f"{label} upper endpoint")
    return marked_gap, unmarked_gap


def corner_value_and_derivative(m: int, s: QI) -> tuple[QI, QI]:
    """Active-branch q_m(s),q'_m(s) at the H4/H5 tangent points."""
    threshold = (6 - m) * PI / 2
    require_gt(s, threshold, f"m={m} tangent point is in active branch")
    u = (3 * PI / 2 - s) / (2 * (m - 3))
    x = s / 4
    denominator = 1 + 2 * tan_interval(x) + (m - 3) * tan_interval(u)
    sec2_x = 1 / (cos_interval(x) ** 2)
    sec2_u = 1 / (cos_interval(u) ** 2)
    derivative_denominator = (sec2_x - sec2_u) / 2
    q = 1 / denominator
    derivative_q = -derivative_denominator / (denominator**2)
    return q, derivative_q


def certify_four_transition_caps() -> tuple[dict[int, QI], QI, QI, QI]:
    """H3/H4/H5 caps, m>=6 calculus, and the affine envelope."""
    cap3 = QI.point("0.230")
    cap4 = QI.point("0.2524")
    cap5 = QI.point("0.263")
    cap_tail = QI.point("0.273")

    require_lt(G[3] + PI / 100, cap3, "H3 cap")

    reports = {}
    for m, millionths, cap in (
        (4, 1_075_993, cap4),
        (5, 927_296, cap5),
    ):
        s = PI * millionths / 1_000_000
        q, derivative_q = corner_value_and_derivative(m, s)
        h = q + (s - PI) / 50
        derivative_h = derivative_q + QI.point(Fraction(1, 50))
        # Concavity is the analytic input.  This is a global tangent bound:
        # every point of [0,3pi/2] is at distance at most 3pi/2.
        tangent_upper = h + abs(derivative_h) * (3 * PI / 2)
        require_lt(tangent_upper, cap, f"H{m} tangent cap")
        if m == 5:
            require_lt(
                tangent_upper,
                QI.point("0.26214661"),
                "H5 printed tangent upper bound",
            )
        reports[m] = tangent_upper

    # For m>=6, F_m(s)>=D(s)=1+3pi/4+s^3/96.  The comparison
    # P(s)=D(s)-5s/4 has exactly one zero in the domain.  The checks below
    # certify every sign needed in the one-variable calculus argument.
    s0 = QI.point(Fraction(23, 8))
    right = 3 * PI / 2

    def d_bound(s: QI) -> QI:
        return 1 + 3 * PI / 4 + s**3 / 96

    def comparison(s: QI) -> QI:
        return d_bound(s) - 5 * s / 4

    require_gt(comparison(s0), 0, "tail critical point lies after 23/8")
    require_lt(comparison(right), 0, "tail comparison crosses inside domain")
    require_lt(right**2 / 32 - QI.point(Fraction(5, 4)), 0, "tail P' negative")
    require_lt(-4 / (5 * right**2) + QI.point(Fraction(1, 50)), 0, "tail phi' negative")

    endpoint_cap = 4 / (5 * s0) + (s0 - PI) / 50
    require_lt(endpoint_cap, cap_tail, "uniform H_m cap for m>=6")

    intercept = QI.point("0.2100")
    slope = QI.point("0.0106")
    for mprime, cap in ((3, cap3), (4, cap4), (5, cap5), (6, cap_tail)):
        require_ge(intercept + slope * mprime, cap, f"H envelope m'={mprime}")
    return reports, endpoint_cap, intercept, slope


def certify_four_transition_optimization(intercept: QI, slope: QI) -> tuple[QI, dict[int, QI]]:
    """Certify all R=12,...,24 allocations and their unique maximum."""
    require_gt(slope, G7 - G6, "R<=18 total increases")
    require_lt(slope, G6 - G5, "R>=18 total decreases")

    totals = {}
    for r_sum in range(12, 25):
        corner = 4 * intercept + slope * r_sum
        if r_sum <= 18:
            count6 = r_sum + 4
            count7 = 18 - r_sum
            check(count6 + count7 == 22, f"ordinary cell count R={r_sum}")
            check(6 * count6 + 7 * count7 == 150 - r_sum, f"ordinary sides R={r_sum}")
            ordinary = count6 * G6 + count7 * G7
        else:
            count5 = r_sum - 18
            count6 = 40 - r_sum
            check(count5 + count6 == 22, f"ordinary cell count R={r_sum}")
            check(5 * count5 + 6 * count6 == 150 - r_sum, f"ordinary sides R={r_sum}")
            ordinary = count5 * G5 + count6 * G6
        totals[r_sum] = corner + ordinary

    for r_sum, value in totals.items():
        if r_sum != 18:
            require_gt(totals[18], value, f"R=18 beats R={r_sum}")

    v4 = QI.point(Fraction(10_308, 10_000)) + 22 * G6
    require_identity(totals[18] - v4, "R=18 total identity")
    compact = QI.point(Fraction(2577, 2500)) + 11 / SQRT3
    # Both forms contain the same exact value; independently evaluated
    # enclosures must overlap, which is equivalent to their difference
    # enclosing zero.
    require_identity(v4 - compact, "compact U^2 identity")
    require_gt(v4, QI.point("7.38165296"), "U^2 printed lower endpoint")
    require_lt(v4, QI.point("7.38165297"), "U^2 printed upper endpoint")
    return v4, totals


def certify_multi_corner(v4: QI) -> QI:
    q_multi = 2 * G5 + 23 * G6
    require_gt(q_multi, 4, "multi-corner Q>4 derivative checkpoint")
    require_lt(q_multi, v4, "multi-corner branch below U^2")
    require_lt(q_multi, QI.point("7.190081"), "multi-corner printed upper bound")
    multi_s = sqrt_interval(q_multi)
    require_lt(multi_s, sqrt_interval(v4), "multi-corner S below U")
    require_gt(
        multi_s,
        QI.point("2.681432614083219"),
        "multi-corner printed decimal lower endpoint",
    )
    require_lt(
        multi_s,
        QI.point("2.681432614083220"),
        "multi-corner printed decimal upper endpoint",
    )
    return q_multi


def certify_five_transition_total(v4: QI, marked_gap: QI, unmarked_gap: QI) -> tuple[QI, QI]:
    raw = 26 * A5 + 149 * B5 + 9 * C5
    require_gt(B5, 0, "T=5 raw side coefficient positive")
    require_gt(marked_gap, 0, "T=5 marked correction positive")
    require_gt(2 * unmarked_gap, marked_gap, "T=5 all-tight alternative saves enough")
    corrected = raw - marked_gap
    require_lt(corrected, v4, "T=5 corrected total below U^2")
    require_lt(corrected, QI.point("7.380565"), "T=5 printed upper bound")
    return raw, corrected


def certify_six_plus_totals(v4: QI) -> dict[int, QI]:
    """Enumerate every feasible generic transition count T=6,...,50."""
    require_lt(C - B, 0, "T>=6 total slope negative")
    totals = {}
    previous = None
    # Euler gives V_int=50-T in the generic n=26 diagram, hence T<=50.
    for transitions in range(6, 51):
        value = 26 * A + (154 - transitions) * B + (4 + transitions) * C
        totals[transitions] = value
        require_lt(value, v4, f"T={transitions} total below U^2")
        if previous is not None:
            require_gt(previous, value, f"T total decreases {transitions-1}->{transitions}")
        previous = value
    require_lt(totals[6], QI.point("7.368670"), "T=6 printed upper bound")
    return totals


def run_certificate() -> None:
    certify_arithmetic_primitives()
    certify_regular_sequence()
    certify_marked_plane()
    marked_gap, unmarked_gap = certify_five_transition_plane()
    h_reports, tail_cap, intercept, slope = certify_four_transition_caps()
    v4, r_totals = certify_four_transition_optimization(intercept, slope)
    multi = certify_multi_corner(v4)
    v5_raw, v5 = certify_five_transition_total(v4, marked_gap, unmarked_gap)
    t_totals = certify_six_plus_totals(v4)
    global_upper = sqrt_interval(v4)
    require_gt(
        global_upper,
        QI.point("2.7169197560998895665"),
        "theorem printed decimal lower endpoint",
    )
    require_lt(
        global_upper,
        QI.point("2.7169197560998895666"),
        "theorem printed decimal upper endpoint",
    )

    if CHECK_COUNT != EXPECTED_CHECKS:
        raise CertificateError(
            f"check-count drift: expected {EXPECTED_CHECKS}, got {CHECK_COUNT}"
        )

    path = Path(__file__).resolve()
    digest = hashlib.sha256(path.read_bytes()).hexdigest()

    print("26-circle upper-bound numerical/discrete certificate: PASS")
    print("backend: exact fractions; Machin/arctan + Taylor trig + integer sqrt")
    print(f"certified side domain: {MIN_M} <= m <= {MAX_M}")
    print(f"completed checks: {CHECK_COUNT}")
    print(f"certificate SHA256: {digest}")
    print(f"pi enclosure: {display(PI)}")
    print(f"sqrt(3) enclosure: {display(SQRT3)}")
    print(f"H4 tangent enclosure: {display(h_reports[4])}")
    print(f"H5 tangent enclosure: {display(h_reports[5])}")
    print(f"m>=6 analytic H cap: {display(tail_cap)}")
    print(f"old-plane (5,1) slack: {display(A + 5 * B + C - q_marked(5, 1))}")
    print(f"marked five-plane gap: {display(marked_gap)}")
    print(f"unmarked five-plane gap: {display(unmarked_gap)}")
    print(f"twice-unmarked minus marked gap: {display(2 * unmarked_gap - marked_gap)}")
    print(f"five-plane side coefficient B5: {display(B5)}")
    print(f"g7-g6 enclosure: {display(G7 - G6)}")
    print(f"g6-g5 enclosure: {display(G6 - G5)}")
    print(f"multi-corner S^2 upper: {display(multi)}")
    print(f"four-transition S^2 upper: {display(v4)}")
    print(f"five-transition raw plane: {display(v5_raw)}")
    print(f"five-transition corrected S^2 upper: {display(v5)}")
    print(f"six-transition S^2 upper: {display(t_totals[6])}")
    print(f"certified global S upper: {display(global_upper)}")
    print(f"R optimizer: unique maximum R=18 over {min(r_totals)}..{max(r_totals)}")
    print(f"T>=6 totals: {min(t_totals)}..{max(t_totals)}, strictly decreasing")


def main() -> int:
    try:
        run_certificate()
    except CertificateError as exc:
        print(f"CERTIFICATE FAILURE: {exc}", file=sys.stderr)
        return 1
    except Exception as exc:
        print(f"CERTIFICATE ERROR: {type(exc).__name__}: {exc}", file=sys.stderr)
        return 2
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> ancillary/verify_exact.py <==
#!/usr/bin/env python3
"""Verify every inequality for packing26_exact.csv using exact rationals."""

from __future__ import annotations

import argparse
import csv
from fractions import Fraction
from pathlib import Path


HERE = Path(__file__).resolve().parent


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("packing", nargs="?", type=Path, default=HERE / "packing26_exact.csv")
    args = parser.parse_args()

    with args.packing.open(newline="") as handle:
        rows = list(csv.DictReader(handle))
    circles = [(Fraction(row["x"]), Fraction(row["y"]), Fraction(row["r"])) for row in rows]
    if len(circles) != 26:
        raise SystemExit("FAIL: expected 26 circles")

    wall_slacks: list[Fraction] = []
    for x, y, radius in circles:
        if radius <= 0:
            raise SystemExit("FAIL: radius must be positive")
        wall_slacks.extend((x - radius, 1 - x - radius, y - radius, 1 - y - radius))

    pair_squared_slacks: list[Fraction] = []
    for i, (x1, y1, r1) in enumerate(circles):
        for x2, y2, r2 in circles[i + 1 :]:
            pair_squared_slacks.append((x1 - x2) ** 2 + (y1 - y2) ** 2 - (r1 + r2) ** 2)

    if min(wall_slacks) < 0 or min(pair_squared_slacks) < 0:
        raise SystemExit("FAIL: at least one exact inequality is violated")

    total = sum(radius for _, _, radius in circles)
    print("PASS: all 429 exact-rational inequalities hold")
    print("sum_radii_exact =", total)
    print("sum_radii_decimal =", f"{float(total):.16f}")
    print("minimum_wall_slack =", min(wall_slacks))
    print("minimum_pair_squared_slack =", min(pair_squared_slacks))


if __name__ == "__main__":
    main()


==> build_release.py <==
#!/usr/bin/env python3
"""Verify, build, and package the 26-circle manuscript."""

from __future__ import annotations

import argparse
import hashlib
from pathlib import Path
import re
import shlex
import shutil
import subprocess
import sys
import zipfile


ROOT = Path(__file__).resolve().parent
PAPER = ROOT / "paper"
BUILD = ROOT / "tmp" / "pdfs" / "build"
PDF_OUT = ROOT / "output" / "pdf" / "circle26_upper_bound.pdf"
SOURCE_ZIP = ROOT / "release" / "circle26_upper_bound_source.zip"
MANIFEST_TEX = PAPER / "sections" / "certificate_manifest_generated.tex"


def run(command: list[str], cwd: Path = ROOT) -> str:
    print(f"+ {shlex.join(command)}", flush=True)
    completed = subprocess.run(
        command,
        cwd=cwd,
        check=False,
        text=True,
        stdout=subprocess.PIPE,
        stderr=subprocess.STDOUT,
    )
    print(completed.stdout, end="", flush=True)
    if completed.returncode != 0:
        raise subprocess.CalledProcessError(
            completed.returncode,
            command,
            output=completed.stdout,
        )
    return completed.stdout


def sha256(path: Path) -> str:
    return hashlib.sha256(path.read_bytes()).hexdigest()


def parse_colon_output(output: str) -> dict[str, str]:
    result: dict[str, str] = {}
    for line in output.splitlines():
        if ": " in line:
            key, value = line.split(": ", 1)
            result[key.strip()] = value.strip()
    return result


def validate_bibliography_keys() -> None:
    """Keep the canonical rendered bibliography and metadata mirror aligned."""
    bib_text = (PAPER / "references.bib").read_text()
    rendered_text = (PAPER / "references_generated.tex").read_text()
    bib_keys = set(re.findall(r"@[A-Za-z]+\s*\{\s*([^,\s]+)", bib_text))
    rendered_keys = set(re.findall(r"\\bibitem\{([^}]+)\}", rendered_text))
    if bib_keys != rendered_keys:
        missing_rendered = sorted(bib_keys - rendered_keys)
        missing_metadata = sorted(rendered_keys - bib_keys)
        raise RuntimeError(
            "bibliography key mismatch: "
            f"missing from rendered={missing_rendered}; "
            f"missing from metadata={missing_metadata}"
        )


def tex_escape(text: str) -> str:
    return (
        text.replace("\\", r"\textbackslash{}")
        .replace("_", r"\_")
        .replace("%", r"\%")
        .replace("#", r"\#")
        .replace("<=", r"$\leq$")
        .replace(">=", r"$\geq$")
    )


def tex_manifest_value(value: str) -> str:
    """Format a certificate value with safe breaks for very long rationals."""
    if len(value) > 72 and all(
        character.isdigit() or character == "/" for character in value
    ):
        chunks = (value[start : start + 44] for start in range(0, len(value), 44))
        return (
            r"{\raggedright\rmfamily\scriptsize "
            + r"\hspace{0pt}".join(chunks)
            + r"\par}"
        )
    return f"\\nolinkurl{{{value}}}"


def write_manifest(exact_output: str, upper_output: str) -> None:
    values = parse_colon_output(upper_output)
    exact = {}
    for line in exact_output.splitlines():
        if " = " in line:
            key, value = line.split(" = ", 1)
            exact[key.strip()] = value.strip()

    rows = [
        ("Upper-certificate backend", values["backend"]),
        ("Completed upper checks", values["completed checks"]),
        ("Certified side domain", values["certified side domain"]),
        ("Certificate SHA-256", values["certificate SHA256"]),
        ("Coordinate SHA-256", sha256(ROOT / "packing26_exact.csv")),
        ("Exact verifier SHA-256", sha256(ROOT / "verify_exact.py")),
        ("Exact sum of radii", exact["sum_radii_exact"]),
        ("Minimum wall slack", exact["minimum_wall_slack"]),
        ("Minimum squared pair slack", exact["minimum_pair_squared_slack"]),
        (r"$\pi$ enclosure", values["pi enclosure"]),
        (r"$\sqrt3$ enclosure", values["sqrt(3) enclosure"]),
        ("$H_4$ tangent enclosure", values["H4 tangent enclosure"]),
        ("$H_5$ tangent enclosure", values["H5 tangent enclosure"]),
        (r"$m\geq6$ analytic cap", values["m>=6 analytic H cap"]),
        ("Old-plane (5,1) slack", values["old-plane (5,1) slack"]),
        ("Marked gap delta-star", values["marked five-plane gap"]),
        ("Unmarked gap delta-zero", values["unmarked five-plane gap"]),
        (
            "Gap difference: twice delta-zero minus delta-star",
            values["twice-unmarked minus marked gap"],
        ),
        ("Five-plane coefficient B5", values["five-plane side coefficient B5"]),
        ("g7 - g6 enclosure", values["g7-g6 enclosure"]),
        ("g6 - g5 enclosure", values["g6-g5 enclosure"]),
        ("Multi-corner $S^2$", values["multi-corner S^2 upper"]),
        ("Four-transition $S^2$", values["four-transition S^2 upper"]),
        ("Five-transition $S^2$", values["five-transition corrected S^2 upper"]),
        ("Six-transition $S^2$", values["six-transition S^2 upper"]),
        ("Global $S$ upper enclosure", values["certified global S upper"]),
    ]

    lines = [
        r"\begingroup",
        r"\small",
        r"\setlength{\tabcolsep}{5pt}",
        # The compact offline Tectonic bundle used for reproducible builds does
        # not contain the 8pt Latin Modern mono face requested by
        # ``\ttfamily\scriptsize``.  Proportional text remains readable and
        # preserves url's discretionary line breaks for long exact values.
        r"\renewcommand\UrlFont{\rmfamily\scriptsize}",
        r"\begin{longtable}{@{}p{0.30\textwidth}p{0.64\textwidth}@{}}",
        r"\toprule",
        r"Item & Certified value \\",
        r"\midrule",
        r"\endfirsthead",
        r"\toprule",
        r"Item & Certified value \\",
        r"\midrule",
        r"\endhead",
    ]
    for label, value in rows:
        escaped_label = label if "$" in label else tex_escape(label)
        lines.append(f"{escaped_label} & {tex_manifest_value(value)} \\\\")
    lines.extend([r"\bottomrule", r"\end{longtable}", r"\endgroup", ""])
    MANIFEST_TEX.write_text("\n".join(lines))


def build_pdf(tectonic: str, bundle: str | None = None) -> None:
    BUILD.mkdir(parents=True, exist_ok=True)
    PDF_OUT.parent.mkdir(parents=True, exist_ok=True)
    command = [tectonic]
    if bundle:
        command.extend(["--bundle", bundle])
    command.extend(
        [
            "--print",
            "--keep-logs",
            "--outdir",
            str(BUILD),
            "main.tex",
        ]
    )
    run(command, cwd=PAPER)
    built = BUILD / "main.pdf"
    if not built.is_file():
        raise FileNotFoundError(built)
    shutil.copy2(built, PDF_OUT)


def package_source() -> None:
    SOURCE_ZIP.parent.mkdir(parents=True, exist_ok=True)
    paper_files = [p for p in PAPER.rglob("*") if p.is_file()]
    project_files = [
        ROOT / "SUBMISSION_README.md",
        ROOT / "build_release.py",
        ROOT / "packing26_exact.csv",
        ROOT / "verify_exact.py",
        ROOT / "certify_upper_bound.py",
        ROOT / "requirements-certificate.txt",
        ROOT / "generate_paper_assets.py",
    ]
    with zipfile.ZipFile(SOURCE_ZIP, "w", zipfile.ZIP_DEFLATED) as archive:
        for path in sorted(paper_files):
            archive.write(path, Path("paper") / path.relative_to(PAPER))
        for path in project_files:
            archive.write(path, path.relative_to(ROOT))


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument(
        "--tectonic",
        default=shutil.which("tectonic"),
        help="path to Tectonic; omit --no-pdf only when it is installed",
    )
    parser.add_argument(
        "--bundle",
        help="optional path to a local Tectonic bundle for an offline build",
    )
    parser.add_argument("--no-pdf", action="store_true")
    args = parser.parse_args()

    validate_bibliography_keys()
    run([sys.executable, "generate_paper_assets.py"])
    exact_output = run([sys.executable, "verify_exact.py"])
    upper_output = run([sys.executable, "certify_upper_bound.py"])
    write_manifest(exact_output, upper_output)

    if not args.no_pdf:
        if not args.tectonic:
            raise SystemExit("Tectonic not found; pass --tectonic or --no-pdf")
        if args.bundle and not Path(args.bundle).exists():
            raise SystemExit(f"Tectonic bundle not found: {args.bundle}")
        build_pdf(args.tectonic, args.bundle)
    package_source()
    print(f"source package: {SOURCE_ZIP}")
    if PDF_OUT.exists():
        print(f"paper PDF: {PDF_OUT}")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> certify_upper_bound.py <==
#!/usr/bin/env python3
"""Dependency-free certificate for the 26-circle global upper bound.

This program certifies the finite, numerical, and discrete parts of
``paper/sections/proof.tex``. It uses exact rational interval arithmetic
throughout:

* pi is enclosed with Machin's formula and alternating arctangent series;
* sin and cos are enclosed with alternating Taylor series on [0, pi/2];
* square roots are enclosed by integer square-root arithmetic;
* every decision compares exact Fraction endpoints, never printed decimals;
* every check raises explicitly, so ``python -O`` cannot disable it.

The geometric lemmas (power cells, polygon area, Euler count, and boundary
topology) remain analytic lemmas in the manuscript. This file closes every
finite side/mark case and every numerical branch comparison used there.
"""

from __future__ import annotations

from dataclasses import dataclass
from fractions import Fraction
import hashlib
from functools import lru_cache
from math import isqrt
from pathlib import Path
import sys


N_CELLS = 26
MIN_M = 3
# One clipped power cell is cut out by 25 pairwise power halfplanes and the
# four square halfplanes.  After collinear sides are merged it has <=29 sides.
MAX_M = (N_CELLS - 1) + 4
DECIMAL_DIGITS = 50
TAYLOR_TERMS = 36


class CertificateError(RuntimeError):
    pass


def F(value: int | str | Fraction) -> Fraction:
    if isinstance(value, Fraction):
        return value
    return Fraction(value)


@dataclass(frozen=True)
class QI:
    """Closed interval with exact rational endpoints."""

    lo: Fraction
    hi: Fraction

    def __post_init__(self) -> None:
        if self.lo > self.hi:
            raise ValueError(f"reversed interval: {self.lo}, {self.hi}")

    @staticmethod
    def point(value: int | str | Fraction) -> "QI":
        q = F(value)
        return QI(q, q)

    @staticmethod
    def coerce(value: "QI | int | str | Fraction") -> "QI":
        return value if isinstance(value, QI) else QI.point(value)

    def __add__(self, other):
        other = QI.coerce(other)
        return QI(self.lo + other.lo, self.hi + other.hi)

    __radd__ = __add__

    def __neg__(self):
        return QI(-self.hi, -self.lo)

    def __sub__(self, other):
        return self + (-QI.coerce(other))

    def __rsub__(self, other):
        return QI.coerce(other) - self

    def __mul__(self, other):
        other = QI.coerce(other)
        products = (
            self.lo * other.lo,
            self.lo * other.hi,
            self.hi * other.lo,
            self.hi * other.hi,
        )
        return QI(min(products), max(products))

    __rmul__ = __mul__

    def reciprocal(self):
        if self.lo <= 0 <= self.hi:
            raise ZeroDivisionError(f"interval contains zero: {self}")
        return QI(1 / self.hi, 1 / self.lo)

    def __truediv__(self, other):
        return self * QI.coerce(other).reciprocal()

    def __rtruediv__(self, other):
        return QI.coerce(other) / self

    def __pow__(self, exponent: int):
        if exponent < 0:
            return (self ** (-exponent)).reciprocal()
        if exponent == 0:
            return QI.point(1)
        result = QI.point(1)
        base = self
        power = exponent
        while power:
            if power & 1:
                result = result * base
            base = base * base
            power >>= 1
        return result

    def __abs__(self):
        if self.lo >= 0:
            return self
        if self.hi <= 0:
            return -self
        return QI(F(0), max(-self.lo, self.hi))

    # Setwise comparisons: True means the relation holds for every pair of
    # points from the two intervals.  These are the only decision primitives.
    def definitely_gt(self, other) -> bool:
        return self.lo > QI.coerce(other).hi

    def definitely_lt(self, other) -> bool:
        return self.hi < QI.coerce(other).lo

    def definitely_ge(self, other) -> bool:
        return self.lo >= QI.coerce(other).hi

    def contains_zero(self) -> bool:
        return self.lo <= 0 <= self.hi


def floor_fraction(x: Fraction) -> int:
    return x.numerator // x.denominator


def ceil_fraction(x: Fraction) -> int:
    return -floor_fraction(-x)


def round_out(value: QI, digits: int = DECIMAL_DIGITS) -> QI:
    """Replace endpoints by outward decimal-grid rationals."""
    scale = 10**digits
    lo = Fraction(floor_fraction(value.lo * scale), scale)
    hi = Fraction(ceil_fraction(value.hi * scale), scale)
    return QI(lo, hi)


def decimal_floor(x: Fraction, digits: int) -> str:
    scale = 10**digits
    n = floor_fraction(x * scale)
    sign = "-" if n < 0 else ""
    n = abs(n)
    whole, frac = divmod(n, scale)
    return f"{sign}{whole}.{frac:0{digits}d}"


def decimal_ceil(x: Fraction, digits: int) -> str:
    scale = 10**digits
    n = ceil_fraction(x * scale)
    sign = "-" if n < 0 else ""
    n = abs(n)
    whole, frac = divmod(n, scale)
    return f"{sign}{whole}.{frac:0{digits}d}"


def display(value: QI, digits: int = 28) -> str:
    return f"[{decimal_floor(value.lo, digits)}, {decimal_ceil(value.hi, digits)}]"


def alternating_arctan(x: Fraction, terms: int) -> QI:
    """Enclose atan(x), 0<x<1, by consecutive alternating partial sums."""
    if not (0 < x < 1):
        raise ValueError("arctan series requires 0<x<1")
    total = Fraction(0)
    x2 = x * x
    power = x
    sign = 1
    for n in range(terms):
        total += sign * power / (2 * n + 1)
        power *= x2
        sign = -sign
    next_sum = total + sign * power / (2 * terms + 1)
    return QI(min(total, next_sum), max(total, next_sum))


# Machin: pi = 16 atan(1/5) - 4 atan(1/239).  The term counts give far
# more precision than the 50-decimal outward grid retained below.
PI = round_out(
    16 * alternating_arctan(Fraction(1, 5), 48)
    - 4 * alternating_arctan(Fraction(1, 239), 16)
)


def alternating_sin_point(x: Fraction, terms: int = TAYLOR_TERMS) -> QI:
    """Enclose sin(x) at rational 0<=x<=pi/2."""
    if x < 0 or x > PI.hi / 2:
        raise ValueError("sin point outside certified first quadrant")
    total = Fraction(0)
    term = x
    for n in range(terms):
        total += term
        term *= -x * x / ((2 * n + 2) * (2 * n + 3))
    next_sum = total + term
    return QI(min(total, next_sum), max(total, next_sum))


def alternating_cos_point(x: Fraction, terms: int = TAYLOR_TERMS) -> QI:
    """Enclose cos(x) at rational 0<=x<=pi/2."""
    if x < 0 or x > PI.hi / 2:
        raise ValueError("cos point outside certified first quadrant")
    total = Fraction(0)
    term = Fraction(1)
    for n in range(terms):
        total += term
        term *= -x * x / ((2 * n + 1) * (2 * n + 2))
    next_sum = total + term
    return QI(min(total, next_sum), max(total, next_sum))


@lru_cache(maxsize=None)
def sin_interval(x: QI) -> QI:
    if x.lo < 0 or x.hi > PI.lo / 2:
        raise ValueError("sin interval outside monotone first quadrant")
    left = alternating_sin_point(x.lo)
    right = alternating_sin_point(x.hi)
    return round_out(QI(left.lo, right.hi))


@lru_cache(maxsize=None)
def cos_interval(x: QI) -> QI:
    if x.lo < 0 or x.hi > PI.lo / 2:
        raise ValueError("cos interval outside monotone first quadrant")
    left = alternating_cos_point(x.lo)
    right = alternating_cos_point(x.hi)
    return round_out(QI(right.lo, left.hi))


@lru_cache(maxsize=None)
def tan_interval(x: QI) -> QI:
    result = sin_interval(x) / cos_interval(x)
    if result.lo <= 0:
        raise CertificateError("tangent enclosure lost positivity")
    return round_out(result)


def sqrt_fraction(value: Fraction, digits: int = DECIMAL_DIGITS) -> QI:
    if value < 0:
        raise ValueError("negative square-root argument")
    scale = 10**digits
    scaled_numerator = value.numerator * scale * scale
    quotient = scaled_numerator // value.denominator
    root = isqrt(quotient)
    lo = Fraction(root, scale)
    exact = root * root * value.denominator == scaled_numerator
    hi = lo if exact else Fraction(root + 1, scale)
    return QI(lo, hi)


def sqrt_interval(value: QI, digits: int = DECIMAL_DIGITS) -> QI:
    if value.lo < 0:
        raise ValueError("negative interval square-root argument")
    left = sqrt_fraction(value.lo, digits)
    right = sqrt_fraction(value.hi, digits)
    return QI(left.lo, right.hi)


SQRT3 = sqrt_fraction(Fraction(3), DECIMAL_DIGITS)


CHECK_COUNT = 0
EXPECTED_CHECKS = 618


def check(condition: bool, label: str, detail: QI | None = None) -> None:
    global CHECK_COUNT
    CHECK_COUNT += 1
    if condition is not True:
        suffix = "" if detail is None else f"; interval={display(detail)}"
        raise CertificateError(label + suffix)


def require_gt(left, right, label: str) -> None:
    difference = QI.coerce(left) - QI.coerce(right)
    check(difference.definitely_gt(0), label, difference)


def require_lt(left, right, label: str) -> None:
    difference = QI.coerce(left) - QI.coerce(right)
    check(difference.definitely_lt(0), label, difference)


def require_ge(left, right, label: str) -> None:
    difference = QI.coerce(left) - QI.coerce(right)
    check(difference.definitely_ge(0), label, difference)


def require_identity(value, label: str) -> None:
    value = QI.coerce(value)
    check(value.contains_zero(), label, value)


def q0(m: int) -> QI:
    return 1 / (m * tan_interval(PI / m))


def q_marked(m: int, k: int) -> QI:
    if not (MIN_M <= m <= MAX_M):
        raise CertificateError(f"side count outside finite domain: m={m}")
    if not (0 <= k <= min(4, m)):
        raise CertificateError(f"invalid marked type ({m},{k})")
    if k == 4 and m != 4:
        raise CertificateError("four marked angles force m=4")
    if m <= 4 or k == 0:
        return q0(m)
    angle = (4 - k) * PI / (4 * (m - k))
    return 1 / (k + (m - k) * tan_interval(angle))


G = {m: q0(m) for m in range(MIN_M, MAX_M + 1)}
G5 = G[5]
G6 = G[6]
G7 = G[7]

A = 6 * G5 - 5 * G6
B = G6 - G5
C = (QI.point(Fraction(1, 4)) - 2 * G5 + G6) / 4

H1 = 1 / (1 + 4 * tan_interval(3 * PI / 16))
H2 = 2 - SQRT3
C5 = H2 - H1
B5 = G6 - 2 * H1 + H2
A5 = G6 - 6 * B5


def certify_arithmetic_primitives() -> None:
    check(MAX_M == 29, "power-cell facet bound must be 29")
    require_gt(PI, QI.point("3.141592653589793238462643383279"), "pi lower sanity")
    require_lt(PI, QI.point("3.141592653589793238462643383280"), "pi upper sanity")
    require_gt(SQRT3, QI.point("1.732050807568877293527446341505"), "sqrt3 lower sanity")
    require_lt(SQRT3, QI.point("1.732050807568877293527446341506"), "sqrt3 upper sanity")

    # Series preconditions used by the first-quadrant monotonic enclosures.
    require_gt(PI, 0, "pi positivity")
    require_lt(PI / 3, PI / 2, "all regular tangent angles below pi/2")


def certify_regular_sequence() -> None:
    """All finite regular-cell cases and the balancing property."""
    for m in range(MIN_M, MAX_M + 1):
        require_gt(G[m], 0, f"g_{m} positivity")

    increments = {}
    for m in range(MIN_M, MAX_M):
        increments[m] = G[m + 1] - G[m]
        require_gt(increments[m], 0, f"g increase {m}->{m+1}")

    for m in range(MIN_M, MAX_M - 1):
        require_gt(
            increments[m],
            increments[m + 1],
            f"discrete concavity at {m},{m+1},{m+2}",
        )

    # Regular affine majorant used by the multi-corner branch.
    for m in range(MIN_M, MAX_M + 1):
        slack = A + B * m - G[m]
        if m in (5, 6):
            require_identity(slack, f"regular-plane identity m={m}")
        else:
            require_gt(slack, 0, f"regular-plane slack m={m}")

    require_gt(B, 0, "B positive for upper side budgets")

    require_gt(G7 - G6, QI.point("0.00797077920"), "g7-g6 printed lower endpoint")
    require_lt(G7 - G6, QI.point("0.00797077921"), "g7-g6 printed upper endpoint")
    require_gt(G6 - G5, QI.point("0.01339875050"), "g6-g5 printed lower endpoint")
    require_lt(G6 - G5, QI.point("0.01339875051"), "g6-g5 printed upper endpoint")


def certify_marked_plane() -> None:
    """All q_k(m)<=A+Bm+Ck cases, 3<=m<=29."""
    exact = {(5, 0), (6, 0), (4, 4)}
    printed_slack_floor = QI.point("0.000028804896149")
    for m in range(MIN_M, MAX_M + 1):
        for k in range(0, min(4, m) + 1):
            if k == 4 and m != 4:
                continue
            slack = A + B * m + C * k - q_marked(m, k)
            if (m, k) in exact:
                require_identity(slack, f"marked-plane identity ({m},{k})")
            else:
                require_gt(
                    slack,
                    printed_slack_floor,
                    f"marked-plane printed slack ({m},{k})",
                )
    require_lt(C, 0, "C negativity")
    require_lt(C - B, 0, "T>=6 slope C-B negativity")


def certify_five_transition_plane() -> tuple[QI, QI]:
    """All T=5 plane types and both deficit alternatives."""
    tight = {(6, 0), (5, 1), (5, 2)}
    slacks = {}
    for m in range(MIN_M, MAX_M + 1):
        for k in range(0, min(3, m) + 1):
            slack = A5 + B5 * m + C5 * k - q_marked(m, k)
            slacks[(m, k)] = slack
            if (m, k) in tight:
                require_identity(slack, f"T=5 plane identity ({m},{k})")
            else:
                require_gt(slack, 0, f"T=5 plane slack ({m},{k})")

    require_gt(B5, 0, "B5 positive for M<=149 substitution")
    require_lt(C5, 0, "C5 negativity")

    marked_gap = slacks[(4, 3)]
    require_gt(
        marked_gap,
        QI.point("0.00155222863598066"),
        "marked gap printed lower bound",
    )
    for (m, k), slack in slacks.items():
        if k == 0 or (m, k) in {(5, 1), (5, 2)}:
            continue
        difference = slack - marked_gap
        if (m, k) == (4, 3):
            require_identity(difference, "marked-gap identity (4,3)")
        else:
            require_gt(difference, 0, f"marked-gap minimality ({m},{k})")

    unmarked_gap = slacks[(5, 0)]
    require_gt(
        unmarked_gap,
        QI.point("0.00133076507398426"),
        "unmarked gap printed lower bound",
    )
    for m in range(MIN_M, MAX_M + 1):
        difference = slacks[(m, 0)] - unmarked_gap * (6 - m)
        if m in (5, 6):
            require_identity(difference, f"unmarked-gap identity m={m}")
        else:
            require_gt(difference, 0, f"unmarked-gap inequality m={m}")
    require_gt(2 * unmarked_gap, marked_gap, "2*unmarked gap beats marked gap")

    # Literal guards for the four outward enclosures printed in the proof.
    printed_gap_difference = 2 * unmarked_gap - marked_gap
    for value, lower, upper, label in (
        (
            marked_gap,
            "0.0015522286359806639",
            "0.0015522286359806640",
            "printed marked-gap enclosure",
        ),
        (
            unmarked_gap,
            "0.0013307650739842652",
            "0.0013307650739842654",
            "printed unmarked-gap enclosure",
        ),
        (
            printed_gap_difference,
            "0.0011093015119878664",
            "0.0011093015119878670",
            "printed gap-difference enclosure",
        ),
        (
            B5,
            "0.01206798542659390",
            "0.01206798542659392",
            "printed B5 enclosure",
        ),
    ):
        require_gt(value, QI.point(lower), f"{label} lower endpoint")
        require_lt(value, QI.point(upper), f"{label} upper endpoint")
    return marked_gap, unmarked_gap


def corner_value_and_derivative(m: int, s: QI) -> tuple[QI, QI]:
    """Active-branch q_m(s),q'_m(s) at the H4/H5 tangent points."""
    threshold = (6 - m) * PI / 2
    require_gt(s, threshold, f"m={m} tangent point is in active branch")
    u = (3 * PI / 2 - s) / (2 * (m - 3))
    x = s / 4
    denominator = 1 + 2 * tan_interval(x) + (m - 3) * tan_interval(u)
    sec2_x = 1 / (cos_interval(x) ** 2)
    sec2_u = 1 / (cos_interval(u) ** 2)
    derivative_denominator = (sec2_x - sec2_u) / 2
    q = 1 / denominator
    derivative_q = -derivative_denominator / (denominator**2)
    return q, derivative_q


def certify_four_transition_caps() -> tuple[dict[int, QI], QI, QI, QI]:
    """H3/H4/H5 caps, m>=6 calculus, and the affine envelope."""
    cap3 = QI.point("0.230")
    cap4 = QI.point("0.2524")
    cap5 = QI.point("0.263")
    cap_tail = QI.point("0.273")

    require_lt(G[3] + PI / 100, cap3, "H3 cap")

    reports = {}
    for m, millionths, cap in (
        (4, 1_075_993, cap4),
        (5, 927_296, cap5),
    ):
        s = PI * millionths / 1_000_000
        q, derivative_q = corner_value_and_derivative(m, s)
        h = q + (s - PI) / 50
        derivative_h = derivative_q + QI.point(Fraction(1, 50))
        # Concavity is the analytic input.  This is a global tangent bound:
        # every point of [0,3pi/2] is at distance at most 3pi/2.
        tangent_upper = h + abs(derivative_h) * (3 * PI / 2)
        require_lt(tangent_upper, cap, f"H{m} tangent cap")
        if m == 5:
            require_lt(
                tangent_upper,
                QI.point("0.26214661"),
                "H5 printed tangent upper bound",
            )
        reports[m] = tangent_upper

    # For m>=6, F_m(s)>=D(s)=1+3pi/4+s^3/96.  The comparison
    # P(s)=D(s)-5s/4 has exactly one zero in the domain.  The checks below
    # certify every sign needed in the one-variable calculus argument.
    s0 = QI.point(Fraction(23, 8))
    right = 3 * PI / 2

    def d_bound(s: QI) -> QI:
        return 1 + 3 * PI / 4 + s**3 / 96

    def comparison(s: QI) -> QI:
        return d_bound(s) - 5 * s / 4

    require_gt(comparison(s0), 0, "tail critical point lies after 23/8")
    require_lt(comparison(right), 0, "tail comparison crosses inside domain")
    require_lt(right**2 / 32 - QI.point(Fraction(5, 4)), 0, "tail P' negative")
    require_lt(-4 / (5 * right**2) + QI.point(Fraction(1, 50)), 0, "tail phi' negative")

    endpoint_cap = 4 / (5 * s0) + (s0 - PI) / 50
    require_lt(endpoint_cap, cap_tail, "uniform H_m cap for m>=6")

    intercept = QI.point("0.2100")
    slope = QI.point("0.0106")
    for mprime, cap in ((3, cap3), (4, cap4), (5, cap5), (6, cap_tail)):
        require_ge(intercept + slope * mprime, cap, f"H envelope m'={mprime}")
    return reports, endpoint_cap, intercept, slope


def certify_four_transition_optimization(intercept: QI, slope: QI) -> tuple[QI, dict[int, QI]]:
    """Certify all R=12,...,24 allocations and their unique maximum."""
    require_gt(slope, G7 - G6, "R<=18 total increases")
    require_lt(slope, G6 - G5, "R>=18 total decreases")

    totals = {}
    for r_sum in range(12, 25):
        corner = 4 * intercept + slope * r_sum
        if r_sum <= 18:
            count6 = r_sum + 4
            count7 = 18 - r_sum
            check(count6 + count7 == 22, f"ordinary cell count R={r_sum}")
            check(6 * count6 + 7 * count7 == 150 - r_sum, f"ordinary sides R={r_sum}")
            ordinary = count6 * G6 + count7 * G7
        else:
            count5 = r_sum - 18
            count6 = 40 - r_sum
            check(count5 + count6 == 22, f"ordinary cell count R={r_sum}")
            check(5 * count5 + 6 * count6 == 150 - r_sum, f"ordinary sides R={r_sum}")
            ordinary = count5 * G5 + count6 * G6
        totals[r_sum] = corner + ordinary

    for r_sum, value in totals.items():
        if r_sum != 18:
            require_gt(totals[18], value, f"R=18 beats R={r_sum}")

    v4 = QI.point(Fraction(10_308, 10_000)) + 22 * G6
    require_identity(totals[18] - v4, "R=18 total identity")
    compact = QI.point(Fraction(2577, 2500)) + 11 / SQRT3
    # Both forms contain the same exact value; independently evaluated
    # enclosures must overlap, which is equivalent to their difference
    # enclosing zero.
    require_identity(v4 - compact, "compact U^2 identity")
    require_gt(v4, QI.point("7.38165296"), "U^2 printed lower endpoint")
    require_lt(v4, QI.point("7.38165297"), "U^2 printed upper endpoint")
    return v4, totals


def certify_multi_corner(v4: QI) -> QI:
    q_multi = 2 * G5 + 23 * G6
    require_gt(q_multi, 4, "multi-corner Q>4 derivative checkpoint")
    require_lt(q_multi, v4, "multi-corner branch below U^2")
    require_lt(q_multi, QI.point("7.190081"), "multi-corner printed upper bound")
    multi_s = sqrt_interval(q_multi)
    require_lt(multi_s, sqrt_interval(v4), "multi-corner S below U")
    require_gt(
        multi_s,
        QI.point("2.681432614083219"),
        "multi-corner printed decimal lower endpoint",
    )
    require_lt(
        multi_s,
        QI.point("2.681432614083220"),
        "multi-corner printed decimal upper endpoint",
    )
    return q_multi


def certify_five_transition_total(v4: QI, marked_gap: QI, unmarked_gap: QI) -> tuple[QI, QI]:
    raw = 26 * A5 + 149 * B5 + 9 * C5
    require_gt(B5, 0, "T=5 raw side coefficient positive")
    require_gt(marked_gap, 0, "T=5 marked correction positive")
    require_gt(2 * unmarked_gap, marked_gap, "T=5 all-tight alternative saves enough")
    corrected = raw - marked_gap
    require_lt(corrected, v4, "T=5 corrected total below U^2")
    require_lt(corrected, QI.point("7.380565"), "T=5 printed upper bound")
    return raw, corrected


def certify_six_plus_totals(v4: QI) -> dict[int, QI]:
    """Enumerate every feasible generic transition count T=6,...,50."""
    require_lt(C - B, 0, "T>=6 total slope negative")
    totals = {}
    previous = None
    # Euler gives V_int=50-T in the generic n=26 diagram, hence T<=50.
    for transitions in range(6, 51):
        value = 26 * A + (154 - transitions) * B + (4 + transitions) * C
        totals[transitions] = value
        require_lt(value, v4, f"T={transitions} total below U^2")
        if previous is not None:
            require_gt(previous, value, f"T total decreases {transitions-1}->{transitions}")
        previous = value
    require_lt(totals[6], QI.point("7.368670"), "T=6 printed upper bound")
    return totals


def run_certificate() -> None:
    certify_arithmetic_primitives()
    certify_regular_sequence()
    certify_marked_plane()
    marked_gap, unmarked_gap = certify_five_transition_plane()
    h_reports, tail_cap, intercept, slope = certify_four_transition_caps()
    v4, r_totals = certify_four_transition_optimization(intercept, slope)
    multi = certify_multi_corner(v4)
    v5_raw, v5 = certify_five_transition_total(v4, marked_gap, unmarked_gap)
    t_totals = certify_six_plus_totals(v4)
    global_upper = sqrt_interval(v4)
    require_gt(
        global_upper,
        QI.point("2.7169197560998895665"),
        "theorem printed decimal lower endpoint",
    )
    require_lt(
        global_upper,
        QI.point("2.7169197560998895666"),
        "theorem printed decimal upper endpoint",
    )

    if CHECK_COUNT != EXPECTED_CHECKS:
        raise CertificateError(
            f"check-count drift: expected {EXPECTED_CHECKS}, got {CHECK_COUNT}"
        )

    path = Path(__file__).resolve()
    digest = hashlib.sha256(path.read_bytes()).hexdigest()

    print("26-circle upper-bound numerical/discrete certificate: PASS")
    print("backend: exact fractions; Machin/arctan + Taylor trig + integer sqrt")
    print(f"certified side domain: {MIN_M} <= m <= {MAX_M}")
    print(f"completed checks: {CHECK_COUNT}")
    print(f"certificate SHA256: {digest}")
    print(f"pi enclosure: {display(PI)}")
    print(f"sqrt(3) enclosure: {display(SQRT3)}")
    print(f"H4 tangent enclosure: {display(h_reports[4])}")
    print(f"H5 tangent enclosure: {display(h_reports[5])}")
    print(f"m>=6 analytic H cap: {display(tail_cap)}")
    print(f"old-plane (5,1) slack: {display(A + 5 * B + C - q_marked(5, 1))}")
    print(f"marked five-plane gap: {display(marked_gap)}")
    print(f"unmarked five-plane gap: {display(unmarked_gap)}")
    print(f"twice-unmarked minus marked gap: {display(2 * unmarked_gap - marked_gap)}")
    print(f"five-plane side coefficient B5: {display(B5)}")
    print(f"g7-g6 enclosure: {display(G7 - G6)}")
    print(f"g6-g5 enclosure: {display(G6 - G5)}")
    print(f"multi-corner S^2 upper: {display(multi)}")
    print(f"four-transition S^2 upper: {display(v4)}")
    print(f"five-transition raw plane: {display(v5_raw)}")
    print(f"five-transition corrected S^2 upper: {display(v5)}")
    print(f"six-transition S^2 upper: {display(t_totals[6])}")
    print(f"certified global S upper: {display(global_upper)}")
    print(f"R optimizer: unique maximum R=18 over {min(r_totals)}..{max(r_totals)}")
    print(f"T>=6 totals: {min(t_totals)}..{max(t_totals)}, strictly decreasing")


def main() -> int:
    try:
        run_certificate()
    except CertificateError as exc:
        print(f"CERTIFICATE FAILURE: {exc}", file=sys.stderr)
        return 1
    except Exception as exc:
        print(f"CERTIFICATE ERROR: {type(exc).__name__}: {exc}", file=sys.stderr)
        return 2
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> generate_paper_assets.py <==
#!/usr/bin/env python3
"""Generate vector paper figures from the exact rational packing."""

from __future__ import annotations

import csv
from decimal import Decimal
from pathlib import Path


ROOT = Path(__file__).resolve().parent
CSV_PATH = ROOT / "packing26_exact.csv"
FIGURES = ROOT / "paper" / "figures"


def load_rows() -> list[dict[str, str]]:
    with CSV_PATH.open(newline="") as handle:
        return list(csv.DictReader(handle))


def write_tikz(rows: list[dict[str, str]]) -> None:
    lines = [
        r"\begin{tikzpicture}[x=5.4cm,y=5.4cm]",
        r"  \fill[black!2] (0,0) rectangle (1,1);",
    ]
    colors = ("blue!22", "orange!28", "teal!24", "violet!20")
    for index, row in enumerate(rows):
        x = row["x"][:18]
        y = row["y"][:18]
        radius = row["r"][:18]
        color = colors[index % len(colors)]
        lines.append(
            rf"  \filldraw[fill={color},draw=black!65,line width=0.25pt] "
            rf"({x},{y}) circle ({radius});"
        )
    lines.extend(
        [
            r"  \draw[black,line width=0.7pt] (0,0) rectangle (1,1);",
            r"\end{tikzpicture}",
            "",
        ]
    )
    (FIGURES / "packing26.tikz").write_text("\n".join(lines))


def write_svg(rows: list[dict[str, str]]) -> None:
    margin = Decimal(35)
    side = Decimal(630)
    colors = ("#bfd8f2", "#f3d0a4", "#b8ddd2", "#d8c7ea")
    circles: list[str] = []
    for index, row in enumerate(rows):
        x = margin + side * Decimal(row["x"])
        y = margin + side * (Decimal(1) - Decimal(row["y"]))
        radius = side * Decimal(row["r"])
        circles.append(
            f'<circle cx="{x:.7f}" cy="{y:.7f}" r="{radius:.7f}" '
            f'fill="{colors[index % len(colors)]}" stroke="#334155" '
            'stroke-width="1.05"/>'
        )
    svg = "\n".join(
        [
            '<svg xmlns="http://www.w3.org/2000/svg" viewBox="0 0 700 700" '
            'role="img" aria-label="Exactly certified packing of 26 disks">',
            '<rect width="700" height="700" fill="white"/>',
            '<rect x="35" y="35" width="630" height="630" fill="#f8fafc" '
            'stroke="#0f172a" stroke-width="2"/>',
            *circles,
            '<rect x="35" y="35" width="630" height="630" fill="none" '
            'stroke="#0f172a" stroke-width="2"/>',
            "</svg>",
            "",
        ]
    )
    (FIGURES / "packing26.svg").write_text(svg)


def write_pdf(rows: list[dict[str, str]]) -> None:
    """Write the same diagram as a vector PDF using ReportLab."""
    output = FIGURES / "packing26.pdf"
    try:
        from reportlab.pdfgen import canvas
    except ImportError as exc:  # pragma: no cover - build-time dependency check
        if output.is_file():
            print(
                "ReportLab unavailable; retaining the checked-in vector "
                "packing26.pdf"
            )
            return
        raise SystemExit(
            "ReportLab is required only to regenerate packing26.pdf; "
            "the checked-in vector PDF may otherwise be used directly"
        ) from exc

    page = 700
    margin = 35
    side = 630
    palette = (
        (0.749, 0.847, 0.949),
        (0.953, 0.816, 0.643),
        (0.722, 0.867, 0.824),
        (0.847, 0.780, 0.918),
    )
    drawing = canvas.Canvas(str(output), pagesize=(page, page), pageCompression=1)
    drawing.setFillColorRGB(1, 1, 1)
    drawing.rect(0, 0, page, page, fill=1, stroke=0)
    drawing.setFillColorRGB(0.973, 0.980, 0.988)
    drawing.setStrokeColorRGB(0.059, 0.090, 0.165)
    drawing.setLineWidth(2)
    drawing.rect(margin, margin, side, side, fill=1, stroke=1)
    for index, row in enumerate(rows):
        x = margin + side * float(Decimal(row["x"]))
        y = margin + side * float(Decimal(row["y"]))
        radius = side * float(Decimal(row["r"]))
        drawing.setFillColorRGB(*palette[index % len(palette)])
        drawing.setStrokeColorRGB(0.20, 0.25, 0.33)
        drawing.setLineWidth(1.05)
        drawing.circle(x, y, radius, fill=1, stroke=1)
    drawing.setFillColorRGB(0, 0, 0, alpha=0)
    drawing.setStrokeColorRGB(0.059, 0.090, 0.165)
    drawing.setLineWidth(2)
    drawing.rect(margin, margin, side, side, fill=0, stroke=1)
    drawing.showPage()
    drawing.save()


def main() -> None:
    rows = load_rows()
    if len(rows) != 26:
        raise SystemExit("expected 26 rows")
    FIGURES.mkdir(parents=True, exist_ok=True)
    write_tikz(rows)
    write_svg(rows)
    write_pdf(rows)
    print("generated packing26.tikz, packing26.svg, and packing26.pdf")


if __name__ == "__main__":
    main()


==> verify_exact.py <==
#!/usr/bin/env python3
"""Verify every inequality for packing26_exact.csv using exact rationals."""

from __future__ import annotations

import argparse
import csv
from fractions import Fraction
from pathlib import Path


HERE = Path(__file__).resolve().parent


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("packing", nargs="?", type=Path, default=HERE / "packing26_exact.csv")
    args = parser.parse_args()

    with args.packing.open(newline="") as handle:
        rows = list(csv.DictReader(handle))
    circles = [(Fraction(row["x"]), Fraction(row["y"]), Fraction(row["r"])) for row in rows]
    if len(circles) != 26:
        raise SystemExit("FAIL: expected 26 circles")

    wall_slacks: list[Fraction] = []
    for x, y, radius in circles:
        if radius <= 0:
            raise SystemExit("FAIL: radius must be positive")
        wall_slacks.extend((x - radius, 1 - x - radius, y - radius, 1 - y - radius))

    pair_squared_slacks: list[Fraction] = []
    for i, (x1, y1, r1) in enumerate(circles):
        for x2, y2, r2 in circles[i + 1 :]:
            pair_squared_slacks.append((x1 - x2) ** 2 + (y1 - y2) ** 2 - (r1 + r2) ** 2)

    if min(wall_slacks) < 0 or min(pair_squared_slacks) < 0:
        raise SystemExit("FAIL: at least one exact inequality is violated")

    total = sum(radius for _, _, radius in circles)
    print("PASS: all 429 exact-rational inequalities hold")
    print("sum_radii_exact =", total)
    print("sum_radii_decimal =", f"{float(total):.16f}")
    print("minimum_wall_slack =", min(wall_slacks))
    print("minimum_pair_squared_slack =", min(pair_squared_slacks))


if __name__ == "__main__":
    main()

